Efficient computation of the volume of a polytope in high-dimensions using Piecewise Deterministic Markov Processes

Computing the volume of a polytope in high dimensions is computationally challenging but has wide applications. Current state-of-the-art algorithms to compute such volumes rely on efficient sampling of a Gaussian distribution restricted to the polytope, using e.g. Hamiltonian Monte Carlo. We present a new sampling strategy that uses a Piecewise Deterministic Markov Process. Like Hamiltonian Monte Carlo, this new method involves simulating trajectories of a non-reversible process and inherits similar good mixing properties. However, importantly, the process can be simulated more easily due to its piecewise linear trajectories - and this leads to a reduction of the computational cost by a factor of the dimension of the space. Our experiments indicate that our method is numerically robust and is one order of magnitude faster (or better) than existing methods using Hamiltonian Monte Carlo. On a single core processor, we report computational time of a few minutes up to dimension 500.

==> fig-ess/mainplot.py <==
import numpy as np
from math import *
import numpy.random as rd
import matplotlib.pyplot as plt

def plotESS(dim,poly,HAR):
    #dim = 10
    #poly = 'standard_simplex'

    file_ESSBPS = 'ESSBPS' + poly + str(dim) + '.txt'
    file_a = 'a' + poly + str(dim) + '.txt'
    file_ESSCS = 'ESSCS' + poly + str(dim) + '.txt'
    file_ESSHAR = 'ESSHAR' + poly + str(dim) + '.txt'

    with open(file_ESSBPS) as f:
        ESSBPS = [[float(x) for x in line.split()] for line in f]

    with open(file_a) as f:
        #a = [[float(x) for x in line.split()] for line in f]
        a = [[sqrt(1./2./float(x)) for x in line.split()] for line in f]

    with open(file_ESSCS) as f:
        ESSCS = [[float(x) for x in line.split()] for line in f]

    if HAR:
        with open(file_ESSHAR) as f:
            ESSHAR = [[float(x) for x in line.split()] for line in f]


    fig = plt.figure() # nécessaire sur repl.it
    n = len(a[0])
    print('n = ',n)

    for i in range(n):
        ax = [a[0][i]]*len(ESSBPS[i])
        vy = ESSBPS[i]
        plt.plot(ax,vy,'.',color='red')

    for i in range(n):
        ax = [a[0][i]]*len(ESSCS[i])
        vy = ESSCS[i]
        plt.plot(ax,vy,'.',color='blue')


    if HAR:
        for i in range(n):
            ax = [a[0][i]]*len(ESSHAR[i])
            vy = ESSHAR[i]
            plt.plot(ax,vy,'.',color='green')


    meanBPS = []
    for i in range(n):
        meanBPS.append(np.mean(ESSBPS[i]))
    plt.plot(a[0],meanBPS,color='red',label = "BPS average")

    meanCS = []
    for i in range(n):
        meanCS.append(np.mean(ESSCS[i]))
    plt.plot(a[0],meanCS,color='blue',label = "CS average")

    if HAR:
        meanHAR = []
        for i in range(n):
            meanHAR.append(np.mean(ESSHAR[i]))
        plt.plot(a[0],meanHAR,color='green',label = "HAR average")

    #print(ax) #[i][j] --> i n° de ligne et j colonne

    plt.xscale('log')
    plt.yscale('log')
    plt.grid(True)
    plt.title('ESS/s for the ' + poly +', dim: ' + str(dim))
    plt.ylabel('ESS/s')
    plt.xlabel('Gaussian variance $\sigma$')
    plt.legend()
    #plt.show()
    plt.savefig('ESS' + poly + str(dim) + '.png')

def plotRESS(dim,poly,HAR):
    #dim = 10
    #poly = 'standard_simplex'

    file_ESSBPS = 'ESSBPS' + poly + str(dim) + '.txt'
    file_a = 'a' + poly + str(dim) + '.txt'
    file_ESSCS = 'ESSCS' + poly + str(dim) + '.txt'
    file_ESSHAR = 'ESSHAR' + poly + str(dim) + '.txt'

    file_RCS = 'RCS' + poly + str(dim) + '.txt'
    file_RBPS = 'RBPS' + poly + str(dim) + '.txt'

    with open(file_RBPS) as f:
        RBPS = [[float(x) for x in line.split()] for line in f]
    with open(file_RCS) as f:
        RCS = [[float(x) for x in line.split()] for line in f]

    with open(file_ESSBPS) as f:
        ESSBPS = [[float(x) for x in line.split()] for line in f]

    with open(file_a) as f:
        #a = [[float(x) for x in line.split()] for line in f]
        a = [[sqrt(1./2./float(x)) for x in line.split()] for line in f]

    with open(file_ESSCS) as f:
        ESSCS = [[float(x) for x in line.split()] for line in f]

    if HAR:
        with open(file_ESSHAR) as f:
            ESSHAR = [[float(x) for x in line.split()] for line in f]


    fig = plt.figure() # nécessaire sur repl.it
    n = len(a[0])
    print('n = ',n)

    for i in range(n):
        ax = [a[0][i]]*len(RBPS[i])
        vy = RBPS[i]
        plt.plot(ax,vy,'.',color='red')

    for i in range(n):
        ax = [a[0][i]]*len(RCS[i])
        vy = RCS[i]
        plt.plot(ax,vy,'.',color='blue')


    if HAR:
        for i in range(n):
            ax = [a[0][i]]*len(ESSHAR[i])
            vy = ESSHAR[i]
            plt.plot(ax,vy,'.',color='green')


    meanBPS = []
    for i in range(n):
        meanBPS.append(np.mean(RBPS[i]))
    plt.plot(a[0],meanBPS,color='red',label = "BPS average")

    meanCS = []
    for i in range(n):
        meanCS.append(np.mean(RCS[i]))
    plt.plot(a[0],meanCS,color='blue',label = "CS average")

    if HAR:
        meanHAR = []
        for i in range(n):
            meanHAR.append(np.mean(ESSHAR[i]))
        plt.plot(a[0],meanHAR,color='green',label = "HAR average")

    #print(ax) #[i][j] --> i n° de ligne et j colonne

    plt.xscale('log')
    #plt.yscale('log')
    plt.grid(True)
    plt.title('ESS/s for the ' + poly +', dim: ' + str(dim))
    plt.ylabel('ESS/s')
    plt.xlabel('Gaussian variance $\sigma$')
    plt.legend()
    #plt.show()
    plt.savefig('RESS' + poly + str(dim) + '.png')

dims = [10,50,100,250,500]
polys = ['cube','standard_simplex']

for dim in dims:
    for poly in polys:
        plotESS(dim,poly,False)
        plotRESS(dim,poly,False)
